Two-Loop Master Integrals for the mixed EW-QCD virtual corrections to Drell-Yan scattering

We present the calculation of the master integrals needed for the two-loop QCDxEW corrections to $ q + \bar{q} \to l^- + l^+$ and $ q + \bar{q}' \to l^- + \overline{\nu} \, , $ for massless external particles. We treat W and Z bosons as degenerate in mass. We identify three types of diagrams, according to the presence of massive internal lines: the no-mass type, the one-mass type, and the two-mass type, where all massive propagators, when occurring, contain the same mass value. We find a basis of 49 master integrals and evaluate them with the method of the differential equations. The Magnus exponential is employed to choose a set of master integrals that obeys a canonical system of differential equations. Boundary conditions are found either by matching the solutions onto simpler integrals in special kinematic configurations, or by requiring the regularity of the solution at pseudo-thresholds. The canonical master integrals are finally given as Taylor series around d=4 space-time dimensions, up to order four, with coefficients given in terms of iterated integrals, respectively up to weight four.

==> anc/MI1m1L.m <==
(* ::Package:: *)

(* Please refer to:

R. Bonciani, S. Di Vita, P. Mastrolia, U. Schubert

"Two-Loop Master Integrals for the mixed EW-QCD virtual corrections to Drell-Yan scattering"

[arXiv:1604.xxxxx] *)



(* Description:

This file contains the Master Integrals for the 
one-mass one-loop case, Eq.(4.2) *)



(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2e.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(2.10,2.11)

- the integrals are given as functions of x and y defined in Eq.(3.1)

- the result is expressed as a Taylor series in e

- zeta[n] stands for the Riemann Zeta function Zeta[n] 

- for each MI, MI[n] (n=1,...,5), MI1m1L is a list of replacement

  rules with the explicit expressions *)


(* Explicit result: *)
MI1m1L = {MI[1] -> 1 + (e^2*Pi^2)/6 + e^3*Help["1m1L", 1], 
  MI[2] -> -(e*G[{-1}, x]) + e^2*(2*G[{-1, -1}, x] - G[{0, -1}, x]) + 
    e^3*Help["1m1L", 2], MI[3] -> 1 - e*G[{0}, y] + e^2*G[{0, 0}, y] + 
    e^3*Help["1m1L", 3], MI[4] -> -(e^2*G[{1, 0}, y]) + e^3*Help["1m1L", 4], 
  MI[5] -> 1 + e*(-2*G[{-1}, x] - G[{0}, y]) + 
    e^2*(2*G[{-1}, x]*G[{0}, y] + 4*G[{-1, -1}, x] - 4*G[{0, -1}, x] + 
      G[{0, 0}, y] - G[{1, 0}, y]) + e^3*Help["1m1L", 5]};


==> anc/MI1m2L.m <==
(* ::Package:: *)

(* Please refer to:

R. Bonciani, S. Di Vita, P. Mastrolia, U. Schubert

"Two-Loop Master Integrals for the mixed EW-QCD virtual corrections to Drell-Yan scattering"

[arXiv:1604.xxxxx] *)



(* Description:

This file contains the Master Integrals for the 
one-mass two-loop case, Eq.(4.7) *)



(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2e.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(2.10,2.11)

- the integrals are given as functions of x and y defined in Eq.(3.1)

- the result is expressed as a Taylor series in e

- zeta[n] stands for the Riemann Zeta function Zeta[n] 

- for each MI, MI[n] (n=1,...,31), MI1m2L is a list of replacement

  rules with the explicit expressions *)



(* Explicit result: *)
MI1m2L = {MI[1] -> -1/2 - (e^2*Pi^2)/3 - (31*e^4*Pi^4)/180 - 
    e^5*Help["1m2L", 1] - e^3*Zeta[3], 
  MI[2] -> e*G[{-1}, x] + e^2*(-4*G[{-1, -1}, x] + G[{0, -1}, x]) + 
    e^3*((2*Pi^2*G[{-1}, x])/3 + 16*G[{-1, -1, -1}, x] - 
      6*G[{-1, 0, -1}, x] - 4*G[{0, -1, -1}, x] + G[{0, 0, -1}, x]) - 
    e^5*Help["1m2L", 2] + 
    e^4*(Pi^2*((-8*G[{-1, -1}, x])/3 + (2*G[{0, -1}, x])/3) - 
      64*G[{-1, -1, -1, -1}, x] + 24*G[{-1, -1, 0, -1}, x] + 
      24*G[{-1, 0, -1, -1}, x] - 6*G[{-1, 0, 0, -1}, x] + 
      16*G[{0, -1, -1, -1}, x] - 6*G[{0, -1, 0, -1}, x] - 
      4*G[{0, 0, -1, -1}, x] + G[{0, 0, 0, -1}, x] + 2*G[{-1}, x]*Zeta[3]), 
  MI[3] -> -1 + 2*e*G[{-1}, x] + e^2*((-2*Pi^2)/3 - 8*G[{-1, -1}, x] + 
      4*G[{0, -1}, x]) - e^5*Help["1m2L", 3] + 
    e^3*((4*Pi^2*G[{-1}, x])/3 + 32*G[{-1, -1, -1}, x] - 
      12*G[{-1, 0, -1}, x] - 16*G[{0, -1, -1}, x] + 4*G[{0, 0, -1}, x] - 
      2*Zeta[3]) + e^4*((-31*Pi^4)/90 + Pi^2*((-16*G[{-1, -1}, x])/3 + 
        (8*G[{0, -1}, x])/3) - 128*G[{-1, -1, -1, -1}, x] + 
      48*G[{-1, -1, 0, -1}, x] + 48*G[{-1, 0, -1, -1}, x] - 
      12*G[{-1, 0, 0, -1}, x] + 64*G[{0, -1, -1, -1}, x] - 
      24*G[{0, -1, 0, -1}, x] - 16*G[{0, 0, -1, -1}, x] + 
      4*G[{0, 0, 0, -1}, x] + 4*G[{-1}, x]*Zeta[3]), 
  MI[4] -> 1 - e*G[{0}, x] + e^2*(Pi^2/6 + G[{0, 0}, x]) - 
    e^5*Help["1m2L", 4] + e^3*(-(Pi^2*G[{0}, x])/6 - G[{0, 0, 0}, x] + 
      2*Zeta[3]) + e^4*((19*Pi^4)/360 + (Pi^2*G[{0, 0}, x])/6 + 
      G[{0, 0, 0, 0}, x] - 2*G[{0}, x]*Zeta[3]), 
  MI[5] -> -1 + 2*e*G[{0}, x] - 4*e^2*G[{0, 0}, x] - e^5*Help["1m2L", 5] + 
    e^3*(8*G[{0, 0, 0}, x] + 6*Zeta[3]) + 
    e^4*(Pi^4/10 - 16*G[{0, 0, 0, 0}, x] - 12*G[{0}, x]*Zeta[3]), 
  MI[6] -> -1 + 2*e*G[{0}, y] - 4*e^2*G[{0, 0}, y] - e^5*Help["1m2L", 6] + 
    e^3*(8*G[{0, 0, 0}, y] + 6*Zeta[3]) + 
    e^4*(Pi^4/10 - 16*G[{0, 0, 0, 0}, y] - 12*G[{0}, y]*Zeta[3]), 
  MI[7] -> 1/4 - (e*G[{0}, x])/2 + e^2*(Pi^2/12 + G[{0, 0}, x]) - 
    e^5*Help["1m2L", 7] + e^3*(-(Pi^2*G[{0}, x])/6 - 2*G[{0, 0, 0}, x] - 
      Zeta[3]) + e^4*((Pi^2*G[{0, 0}, x])/3 + 4*G[{0, 0, 0, 0}, x] + 
      2*G[{0}, x]*Zeta[3]), MI[8] -> 1/4 - (e*G[{0}, y])/2 + 
    e^2*(Pi^2/12 + G[{0, 0}, y]) - e^5*Help["1m2L", 8] + 
    e^3*(-(Pi^2*G[{0}, y])/6 - 2*G[{0, 0, 0}, y] - Zeta[3]) + 
    e^4*((Pi^2*G[{0, 0}, y])/3 + 4*G[{0, 0, 0, 0}, y] + 2*G[{0}, y]*Zeta[3]), 
  MI[9] -> -(e*G[{-1}, x])/2 + e^2*((3*G[{-1, -1}, x])/2 - G[{0, -1}, x]/2) + 
    e^3*(-(Pi^2*G[{-1}, x])/3 - (9*G[{-1, -1, -1}, x])/2 + 
      (3*G[{-1, 0, -1}, x])/2 + (3*G[{0, -1, -1}, x])/2 - 
      G[{0, 0, -1}, x]/2) - e^5*Help["1m2L", 9] + 
    e^4*(Pi^2*(G[{-1, -1}, x] - G[{0, -1}, x]/3) + 
      (27*G[{-1, -1, -1, -1}, x])/2 - (9*G[{-1, -1, 0, -1}, x])/2 - 
      (9*G[{-1, 0, -1, -1}, x])/2 + (3*G[{-1, 0, 0, -1}, x])/2 - 
      (9*G[{0, -1, -1, -1}, x])/2 + (3*G[{0, -1, 0, -1}, x])/2 + 
      (3*G[{0, 0, -1, -1}, x])/2 - G[{0, 0, 0, -1}, x]/2 - 
      G[{-1}, x]*Zeta[3]), MI[10] -> e*(-G[{-1}, x] + G[{0}, x]) + 
    e^2*(Pi^2/3 + 2*G[{-1, -1}, x] + G[{-1, 0}, x] - G[{0, -1}, x] - 
      2*G[{0, 0}, x]) - e^5*Help["1m2L", 10] + 
    e^3*(-(Pi^2*G[{-1}, x])/3 - 4*G[{-1, -1, -1}, x] - 2*G[{-1, -1, 0}, x] + 
      2*G[{-1, 0, -1}, x] - 2*G[{-1, 0, 0}, x] + 2*G[{0, -1, -1}, x] + 
      G[{0, -1, 0}, x] - G[{0, 0, -1}, x] + 4*G[{0, 0, 0}, x] + 4*Zeta[3]) + 
    e^4*((2*Pi^4)/9 + Pi^2*((2*G[{-1, -1}, x])/3 - G[{0, -1}, x]/3) + 
      8*G[{-1, -1, -1, -1}, x] + 4*G[{-1, -1, -1, 0}, x] - 
      4*G[{-1, -1, 0, -1}, x] + 4*G[{-1, -1, 0, 0}, x] - 
      4*G[{-1, 0, -1, -1}, x] - 2*G[{-1, 0, -1, 0}, x] + 
      2*G[{-1, 0, 0, -1}, x] + 4*G[{-1, 0, 0, 0}, x] - 
      4*G[{0, -1, -1, -1}, x] - 2*G[{0, -1, -1, 0}, x] + 
      2*G[{0, -1, 0, -1}, x] - 2*G[{0, -1, 0, 0}, x] + 
      2*G[{0, 0, -1, -1}, x] + G[{0, 0, -1, 0}, x] - G[{0, 0, 0, -1}, x] - 
      8*G[{0, 0, 0, 0}, x] + (2*G[{-1}, x] - 6*G[{0}, x])*Zeta[3]), 
  MI[11] -> -(e*G[{-1}, x]) + e^2*(2*G[{-1, -1}, x] + G[{-1, 0}, x]) + 
    e^3*(-(Pi^2*G[{-1}, x])/6 - 4*G[{-1, -1, -1}, x] - 2*G[{-1, -1, 0}, x] - 
      G[{-1, 0, 0}, x]) - e^5*Help["1m2L", 11] + 
    e^4*(Pi^2*(G[{-1, -1}, x]/3 + G[{-1, 0}, x]/6) + 
      8*G[{-1, -1, -1, -1}, x] + 4*G[{-1, -1, -1, 0}, x] + 
      2*G[{-1, -1, 0, 0}, x] + G[{-1, 0, 0, 0}, x] - 2*G[{-1}, x]*Zeta[3]), 
  MI[12] -> e^2*G[{1, 0}, y] + e^3*((Pi^2*G[{1}, y])/3 + G[{0, 1, 0}, y] - 
      2*G[{1, 0, 0}, y] - 2*G[{1, 1, 0}, y]) - e^5*Help["1m2L", 12] + 
    e^4*(Pi^2*(G[{0, 1}, y]/3 - (2*G[{1, 1}, y])/3) + G[{0, 0, 1, 0}, y] - 
      2*G[{0, 1, 0, 0}, y] - 2*G[{0, 1, 1, 0}, y] + 4*G[{1, 0, 0, 0}, y] - 
      2*G[{1, 0, 1, 0}, y] + 4*G[{1, 1, 0, 0}, y] + 4*G[{1, 1, 1, 0}, y] + 
      4*G[{1}, y]*Zeta[3]), 
  MI[13] -> e^4*(-(Pi^2*G[{0, -1}, x])/3 + G[{0, -1, 0, -1}, x] - 
      G[{0, -1, 0, 0}, x]) - e^5*Help["1m2L", 13], 
  MI[14] -> (e*G[{-1}, x])/2 - 2*e^2*G[{-1, -1}, x] + 
    e^3*(8*G[{-1, -1, -1}, x] - 2*G[{-1, 0, -1}, x] - G[{-1, 0, 0}, x]) - 
    e^5*Help["1m2L", 14] + 
    e^4*(Pi^2*((-2*G[{-1, -1}, x])/3 + G[{-1, 0}, x]/6) - 
      32*G[{-1, -1, -1, -1}, x] + 10*G[{-1, -1, 0, -1}, x] + 
      2*G[{-1, -1, 0, 0}, x] + 8*G[{-1, 0, -1, -1}, x] - 
      2*G[{-1, 0, 0, -1}, x] + 3*G[{-1, 0, 0, 0}, x] + 4*G[{-1}, x]*Zeta[3]), 
  MI[15] -> e^3*(G[{0, -1, -1}, x] - G[{0, -1, 0}, x]) + 
    e^4*(-(Pi^2*G[{0, -1}, x])/3 - 5*G[{0, -1, -1, -1}, x] + 
      2*G[{0, -1, -1, 0}, x] + G[{0, -1, 0, -1}, x] + 2*G[{0, -1, 0, 0}, x] + 
      G[{0, 0, -1, -1}, x] - G[{0, 0, -1, 0}, x]) - e^5*Help["1m2L", 15], 
  MI[16] -> -9/4 + e*((3*G[{0}, x])/2 + 3*G[{0}, y]) + 
    e^2*((5*Pi^2)/4 - 3*G[{0}, x]*G[{0}, y] - 3*G[{0, 0}, y]) - 
    e^5*Help["1m2L", 16] + e^3*(Pi^2*((-5*G[{0}, y])/2 + (3*G[{-x}, y])/2) + 
      3*G[{-x}, y]*G[{0, 0}, x] + 6*G[{0}, x]*G[{0, 0}, y] - 
      3*G[{0}, x]*G[{-x, 0}, y] + 3*G[{-x, 0, 0}, y] + 15*Zeta[3]) + 
    e^4*((61*Pi^4)/120 - 6*G[{0, 0}, x]*G[{0, -x}, y] + 
      3*G[{0, 0}, x]*G[{-x, -x}, y] + Pi^2*(-(G[{0}, x]*G[{-x}, y])/2 + 
        5*G[{0, 0}, y] - 3*G[{0, -x}, y] - (5*G[{-x, 0}, y])/2 + 
        (3*G[{-x, -x}, y])/2) - 6*G[{-x}, y]*G[{0, 0, 0}, x] - 
      12*G[{0}, x]*G[{0, 0, 0}, y] + 6*G[{0}, x]*G[{0, -x, 0}, y] + 
      6*G[{0}, x]*G[{-x, 0, 0}, y] - 3*G[{0}, x]*G[{-x, -x, 0}, y] + 
      12*G[{0, 0, 0, 0}, y] - 6*G[{0, -x, 0, 0}, y] - 
      12*G[{-x, 0, 0, 0}, y] + 3*G[{-x, -x, 0, 0}, y] + 
      (-9*G[{0}, x] - 21*G[{0}, y] + 3*G[{-x}, y])*Zeta[3]), 
  MI[17] -> -9/4 + e*(3*G[{0}, x] + (3*G[{0}, y])/2) + 
    e^2*((5*Pi^2)/4 - 3*G[{0}, x]*G[{0}, y] - 3*G[{0, 0}, x]) - 
    e^5*Help["1m2L", 17] + 
    e^3*(Pi^2*(-G[{0}, x] - (3*G[{0}, y])/2 + (3*G[{-x}, y])/2) + 
      3*G[{0}, y]*G[{0, 0}, x] + 3*G[{-x}, y]*G[{0, 0}, x] + 
      3*G[{0}, x]*G[{0, 0}, y] - 3*G[{0}, x]*G[{-x, 0}, y] + 
      3*G[{0, 0, 0}, x] - 3*G[{0, 0, 0}, y] + 3*G[{-x, 0, 0}, y] + 
      15*Zeta[3]) + e^4*((11*Pi^4)/30 - 3*G[{0, 0}, x]*G[{0, 0}, y] - 
      3*G[{0, 0}, x]*G[{0, -x}, y] + 3*G[{0, 0}, x]*G[{-x, 0}, y] + 
      3*G[{0, 0}, x]*G[{-x, -x}, y] + Pi^2*(G[{0}, x]*G[{0}, y] - 
        G[{0}, x]*G[{-x}, y] + G[{0, 0}, x] + 2*G[{0, 0}, y] - 
        (3*G[{0, -x}, y])/2 - 2*G[{-x, 0}, y] + (3*G[{-x, -x}, y])/2) - 
      3*G[{0}, y]*G[{0, 0, 0}, x] - 9*G[{-x}, y]*G[{0, 0, 0}, x] - 
      3*G[{0}, x]*G[{0, 0, 0}, y] + 3*G[{0}, x]*G[{0, -x, 0}, y] + 
      3*G[{0}, x]*G[{-x, 0, 0}, y] - 3*G[{0}, x]*G[{-x, -x, 0}, y] - 
      3*G[{0, 0, 0, 0}, x] + 9*G[{0, 0, 0, 0}, y] - 3*G[{0, -x, 0, 0}, y] - 
      9*G[{-x, 0, 0, 0}, y] + 3*G[{-x, -x, 0, 0}, y] + 
      (-18*G[{0}, x] - 12*G[{0}, y] + 3*G[{-x}, y])*Zeta[3]), 
  MI[18] -> e^3*G[{0, 1, 0}, y] + e^4*((Pi^2*G[{0, 1}, y])/3 + 
      G[{0, 0, 1, 0}, y] - 2*G[{0, 1, 0, 0}, y] - 2*G[{0, 1, 1, 0}, y]) - 
    e^5*Help["1m2L", 18], MI[19] -> -1/4 + (e*G[{0}, y])/2 + 
    e^2*(-Pi^2/12 - G[{0, 0}, y] + G[{1, 0}, y]) - e^5*Help["1m2L", 19] + 
    e^3*(Pi^2*(G[{0}, y]/6 + G[{1}, y]/6) + 2*G[{0, 0, 0}, y] + 
      G[{0, 1, 0}, y] - 2*G[{1, 0, 0}, y] - G[{1, 1, 0}, y] + Zeta[3]) + 
    e^4*(Pi^2*(-G[{0, 0}, y]/3 + G[{0, 1}, y]/6 + G[{1, 0}, y]/3 - 
        G[{1, 1}, y]/6) - 4*G[{0, 0, 0, 0}, y] + G[{0, 0, 1, 0}, y] - 
      2*G[{0, 1, 0, 0}, y] - G[{0, 1, 1, 0}, y] + 4*G[{1, 0, 0, 0}, y] - 
      G[{1, 0, 1, 0}, y] + 2*G[{1, 1, 0, 0}, y] + G[{1, 1, 1, 0}, y] + 
      (-2*G[{0}, y] + 3*G[{1}, y])*Zeta[3]), 
  MI[20] -> e^3*(-(G[{0}, y]*G[{0, -1}, x]) + 2*G[{0, 0, -1}, x] + 
      G[{0, 1, 0}, y]) + e^4*(2*G[{0, -1}, x]*G[{0, 0}, y] + 
      Pi^2*(-G[{0, -1}, x]/3 + G[{0, 1}, y]/3) - 2*G[{0, -1}, x]*
       G[{-x, 0}, y] + 4*G[{0}, y]*G[{0, -1, -1}, x] - 
      5*G[{0}, y]*G[{0, 0, -1}, x] + 4*G[{-x}, y]*G[{0, 0, -1}, x] - 
      4*G[{0, -1, 0, -1}, x] - 8*G[{0, 0, -1, -1}, x] + 
      9*G[{0, 0, 0, -1}, x] - G[{0, 0, 1, 0}, y] - 2*G[{0, 1, 0, 0}, y] - 
      2*G[{0, 1, 1, 0}, y] + 2*G[{-x, 0, 1, 0}, y]) - e^5*Help["1m2L", 20], 
  MI[21] -> -1/2 + e*(2*G[{-1}, x] + G[{0}, y]) + 
    e^2*(-4*G[{-1}, x]*G[{0}, y] - 8*G[{-1, -1}, x] + 7*G[{0, -1}, x] - 
      2*G[{0, 0}, y] + 2*G[{1, 0}, y]) - e^5*Help["1m2L", 21] + 
    e^3*((2*Pi^2*G[{1}, y])/3 + 16*G[{0}, y]*G[{-1, -1}, x] - 
      14*G[{0}, y]*G[{0, -1}, x] + 8*G[{-x}, y]*G[{0, -1}, x] + 
      8*G[{-1}, x]*G[{0, 0}, y] - 8*G[{-1}, x]*G[{-x, 0}, y] + 
      32*G[{-1, -1, -1}, x] - 28*G[{-1, 0, -1}, x] - 28*G[{0, -1, -1}, x] + 
      23*G[{0, 0, -1}, x] + 4*G[{0, 0, 0}, y] - 4*G[{0, 1, 0}, y] - 
      4*G[{1, 0, 0}, y] - 4*G[{1, 1, 0}, y] + 8*G[{-x, 1, 0}, y] + 
      3*Zeta[3]) + e^4*(Pi^4/20 - 32*G[{-1, -1}, x]*G[{0, 0}, y] + 
      28*G[{0, -1}, x]*G[{0, 0}, y] - 16*G[{0, -1}, x]*G[{0, -x}, y] + 
      32*G[{-1, -1}, x]*G[{-x, 0}, y] - 28*G[{0, -1}, x]*G[{-x, 0}, y] + 
      Pi^2*((-8*G[{-1}, x]*G[{-x}, y])/3 - (4*G[{0, 1}, y])/3 - 
        (4*G[{1, 1}, y])/3 + (8*G[{-x, 1}, y])/3) + 
      16*G[{0, -1}, x]*G[{-x, -x}, y] - 64*G[{0}, y]*G[{-1, -1, -1}, x] + 
      56*G[{0}, y]*G[{-1, 0, -1}, x] - 32*G[{-x}, y]*G[{-1, 0, -1}, x] + 
      56*G[{0}, y]*G[{0, -1, -1}, x] - 32*G[{-x}, y]*G[{0, -1, -1}, x] - 
      46*G[{0}, y]*G[{0, 0, -1}, x] + 40*G[{-x}, y]*G[{0, 0, -1}, x] - 
      16*G[{-1}, x]*G[{0, 0, 0}, y] + 16*G[{-1}, x]*G[{0, -x, 0}, y] + 
      16*G[{-1}, x]*G[{-x, 0, 0}, y] - 16*G[{-1}, x]*G[{-x, -x, 0}, y] - 
      128*G[{-1, -1, -1, -1}, x] + 112*G[{-1, -1, 0, -1}, x] + 
      112*G[{-1, 0, -1, -1}, x] - 92*G[{-1, 0, 0, -1}, x] + 
      112*G[{0, -1, -1, -1}, x] - 98*G[{0, -1, 0, -1}, x] - 
      92*G[{0, 0, -1, -1}, x] + 73*G[{0, 0, 0, -1}, x] - 
      8*G[{0, 0, 0, 0}, y] + 8*G[{0, 0, 1, 0}, y] + 8*G[{0, 1, 0, 0}, y] + 
      8*G[{0, 1, 1, 0}, y] - 16*G[{0, -x, 1, 0}, y] + 8*G[{1, 0, 0, 0}, y] - 
      4*G[{1, 0, 1, 0}, y] + 8*G[{1, 1, 0, 0}, y] + 8*G[{1, 1, 1, 0}, y] - 
      4*G[{-x, 0, 1, 0}, y] - 16*G[{-x, 1, 0, 0}, y] - 
      16*G[{-x, 1, 1, 0}, y] + 16*G[{-x, -x, 1, 0}, y] + 
      (-12*G[{-1}, x] - 6*G[{0}, y] + 8*G[{1}, y])*Zeta[3]), 
  MI[22] -> e^2*(-Pi^2/2 + G[{0}, x]*G[{0}, y] - G[{0, 0}, x] - 
      G[{0, 0}, y]) - e^5*Help["1m2L", 22] + 
    e^3*(Pi^2*(G[{0}, y] - G[{-x}, y]) - 2*G[{-x}, y]*G[{0, 0}, x] - 
      2*G[{0}, x]*G[{0, 0}, y] + 2*G[{0}, x]*G[{-x, 0}, y] + 
      2*G[{0, 0, 0}, x] + 4*G[{0, 0, 0}, y] - 2*G[{-x, 0, 0}, y] - 
      2*Zeta[3]) + e^4*((-2*Pi^4)/15 + 4*G[{0, 0}, x]*G[{0, -x}, y] + 
      Pi^2*(-2*G[{0, 0}, y] + 2*G[{0, -x}, y] + 2*G[{-x, 0}, y] - 
        2*G[{-x, -x}, y]) - 4*G[{0, 0}, x]*G[{-x, -x}, y] + 
      4*G[{-x}, y]*G[{0, 0, 0}, x] + 4*G[{0}, x]*G[{0, 0, 0}, y] - 
      4*G[{0}, x]*G[{0, -x, 0}, y] - 4*G[{0}, x]*G[{-x, 0, 0}, y] + 
      4*G[{0}, x]*G[{-x, -x, 0}, y] - 4*G[{0, 0, 0, 0}, x] - 
      12*G[{0, 0, 0, 0}, y] + 4*G[{0, -x, 0, 0}, y] + 8*G[{-x, 0, 0, 0}, y] - 
      4*G[{-x, -x, 0, 0}, y] + (4*G[{0}, y] - 4*G[{-x}, y])*Zeta[3]), 
  MI[23] -> -1/2 + e*((3*G[{-1}, x])/2 + G[{0}, y]) + 
    e^2*(-3*G[{-1}, x]*G[{0}, y] - (9*G[{-1, -1}, x])/2 + 
      (9*G[{0, -1}, x])/2 - 2*G[{0, 0}, y] + G[{1, 0}, y]) - 
    e^5*Help["1m2L", 23] + e^3*((Pi^2*G[{1}, y])/3 + 
      9*G[{0}, y]*G[{-1, -1}, x] - 9*G[{0}, y]*G[{0, -1}, x] + 
      3*G[{-x}, y]*G[{0, -1}, x] + 6*G[{-1}, x]*G[{0, 0}, y] - 
      3*G[{-1}, x]*G[{-x, 0}, y] + (27*G[{-1, -1, -1}, x])/2 - 
      (27*G[{-1, 0, -1}, x])/2 - (27*G[{0, -1, -1}, x])/2 + 
      (27*G[{0, 0, -1}, x])/2 + 4*G[{0, 0, 0}, y] - 2*G[{0, 1, 0}, y] - 
      2*G[{1, 0, 0}, y] - 2*G[{1, 1, 0}, y] + 3*G[{-x, 1, 0}, y] + 
      3*Zeta[3]) + e^4*(Pi^4/20 - 18*G[{-1, -1}, x]*G[{0, 0}, y] + 
      18*G[{0, -1}, x]*G[{0, 0}, y] - 6*G[{0, -1}, x]*G[{0, -x}, y] + 
      9*G[{-1, -1}, x]*G[{-x, 0}, y] - 9*G[{0, -1}, x]*G[{-x, 0}, y] + 
      Pi^2*(-(G[{-1}, x]*G[{-x}, y]) - (2*G[{0, 1}, y])/3 - 
        (2*G[{1, 1}, y])/3 + G[{-x, 1}, y]) + 3*G[{0, -1}, x]*
       G[{-x, -x}, y] - 27*G[{0}, y]*G[{-1, -1, -1}, x] + 
      27*G[{0}, y]*G[{-1, 0, -1}, x] - 9*G[{-x}, y]*G[{-1, 0, -1}, x] + 
      27*G[{0}, y]*G[{0, -1, -1}, x] - 9*G[{-x}, y]*G[{0, -1, -1}, x] - 
      27*G[{0}, y]*G[{0, 0, -1}, x] + 12*G[{-x}, y]*G[{0, 0, -1}, x] - 
      12*G[{-1}, x]*G[{0, 0, 0}, y] + 6*G[{-1}, x]*G[{0, -x, 0}, y] + 
      6*G[{-1}, x]*G[{-x, 0, 0}, y] - 3*G[{-1}, x]*G[{-x, -x, 0}, y] - 
      (81*G[{-1, -1, -1, -1}, x])/2 + (81*G[{-1, -1, 0, -1}, x])/2 + 
      (81*G[{-1, 0, -1, -1}, x])/2 - (81*G[{-1, 0, 0, -1}, x])/2 + 
      (81*G[{0, -1, -1, -1}, x])/2 - (81*G[{0, -1, 0, -1}, x])/2 - 
      (81*G[{0, 0, -1, -1}, x])/2 + (81*G[{0, 0, 0, -1}, x])/2 - 
      8*G[{0, 0, 0, 0}, y] + 4*G[{0, 0, 1, 0}, y] + 4*G[{0, 1, 0, 0}, y] + 
      4*G[{0, 1, 1, 0}, y] - 6*G[{0, -x, 1, 0}, y] + 4*G[{1, 0, 0, 0}, y] - 
      2*G[{1, 0, 1, 0}, y] + 4*G[{1, 1, 0, 0}, y] + 4*G[{1, 1, 1, 0}, y] - 
      6*G[{-x, 1, 0, 0}, y] - 6*G[{-x, 1, 1, 0}, y] + 
      3*G[{-x, -x, 1, 0}, y] + (-9*G[{-1}, x] - 6*G[{0}, y] + 4*G[{1}, y])*
       Zeta[3]), MI[24] -> -(e^2*G[{1, 0}, y]) + 
    e^3*(-(Pi^2*G[{1}, y])/6 + G[{-x}, y]*G[{0, -1}, x] + 
      G[{-1}, x]*G[{1, 0}, y] - G[{-1}, x]*G[{-x, 0}, y] - 
      2*G[{0, 1, 0}, y] + 2*G[{1, 0, 0}, y] + G[{1, 1, 0}, y] + 
      G[{-x, 1, 0}, y]) - e^5*Help["1m2L", 24] + 
    e^4*(2*G[{0, -1}, x]*G[{0, -x}, y] - 4*G[{-1, -1}, x]*G[{1, 0}, y] + 
      3*G[{0, -1}, x]*G[{1, 0}, y] - 3*G[{0, -1}, x]*G[{1, -x}, y] + 
      4*G[{-1, -1}, x]*G[{-x, 0}, y] - 3*G[{0, -1}, x]*G[{-x, 0}, y] + 
      Pi^2*((G[{-1}, x]*G[{1}, y])/6 - (G[{-1}, x]*G[{-x}, y])/6 - 
        G[{0, 1}, y]/3 - G[{1, 0}, y]/3 + G[{1, 1}, y]/6 + G[{-x, 1}, y]/6) + 
      G[{0, -1}, x]*G[{-x, -x}, y] + 3*G[{1}, y]*G[{-1, 0, -1}, x] - 
      3*G[{-x}, y]*G[{-1, 0, -1}, x] - 4*G[{-x}, y]*G[{0, -1, -1}, x] - 
      3*G[{1}, y]*G[{0, 0, -1}, x] + 4*G[{-x}, y]*G[{0, 0, -1}, x] + 
      2*G[{-1}, x]*G[{0, 1, 0}, y] - 2*G[{-1}, x]*G[{0, -x, 0}, y] - 
      2*G[{-1}, x]*G[{1, 0, 0}, y] - G[{-1}, x]*G[{1, 1, 0}, y] + 
      3*G[{-1}, x]*G[{1, -x, 0}, y] + 2*G[{-1}, x]*G[{-x, 0, 0}, y] - 
      G[{-1}, x]*G[{-x, 1, 0}, y] - G[{-1}, x]*G[{-x, -x, 0}, y] - 
      4*G[{0, 0, 1, 0}, y] + 4*G[{0, 1, 0, 0}, y] + 2*G[{0, 1, 1, 0}, y] + 
      2*G[{0, -x, 1, 0}, y] - 4*G[{1, 0, 0, 0}, y] + 4*G[{1, 0, 1, 0}, y] - 
      2*G[{1, 1, 0, 0}, y] - G[{1, 1, 1, 0}, y] - 3*G[{1, -x, 1, 0}, y] - 
      2*G[{-x, 1, 0, 0}, y] - G[{-x, 1, 1, 0}, y] + G[{-x, -x, 1, 0}, y] - 
      3*G[{1}, y]*Zeta[3]), MI[25] -> -1/4 + e*(G[{-1}, x] + G[{0}, y]/2) + 
    e^2*(-Pi^2/12 - 2*G[{-1}, x]*G[{0}, y] - 4*G[{-1, -1}, x] + 
      3*G[{0, -1}, x] - G[{0, 0}, y] + G[{1, 0}, y]) - e^5*Help["1m2L", 25] + 
    e^3*(Pi^2*(G[{-1}, x]/3 + G[{0}, y]/6 + G[{1}, y]/6) + 
      8*G[{0}, y]*G[{-1, -1}, x] - 6*G[{0}, y]*G[{0, -1}, x] + 
      3*G[{-x}, y]*G[{0, -1}, x] + 4*G[{-1}, x]*G[{0, 0}, y] - 
      G[{-1}, x]*G[{1, 0}, y] - 3*G[{-1}, x]*G[{-x, 0}, y] + 
      16*G[{-1, -1, -1}, x] - 12*G[{-1, 0, -1}, x] - 12*G[{0, -1, -1}, x] + 
      9*G[{0, 0, -1}, x] + 2*G[{0, 0, 0}, y] - 2*G[{0, 1, 0}, y] - 
      2*G[{1, 0, 0}, y] - G[{1, 1, 0}, y] + 3*G[{-x, 1, 0}, y] + Zeta[3]) + 
    e^4*(-16*G[{-1, -1}, x]*G[{0, 0}, y] + 12*G[{0, -1}, x]*G[{0, 0}, y] - 
      6*G[{0, -1}, x]*G[{0, -x}, y] + 4*G[{-1, -1}, x]*G[{1, 0}, y] - 
      3*G[{0, -1}, x]*G[{1, 0}, y] + 3*G[{0, -1}, x]*G[{1, -x}, y] + 
      12*G[{-1, -1}, x]*G[{-x, 0}, y] - 9*G[{0, -1}, x]*G[{-x, 0}, y] + 
      Pi^2*((-2*G[{-1}, x]*G[{0}, y])/3 - (G[{-1}, x]*G[{1}, y])/6 - 
        (G[{-1}, x]*G[{-x}, y])/2 - (4*G[{-1, -1}, x])/3 + G[{0, -1}, x] - 
        G[{0, 0}, y]/3 - G[{0, 1}, y]/3 + G[{1, 0}, y]/3 - G[{1, 1}, y]/6 + 
        G[{-x, 1}, y]/2) + 3*G[{0, -1}, x]*G[{-x, -x}, y] - 
      32*G[{0}, y]*G[{-1, -1, -1}, x] + 24*G[{0}, y]*G[{-1, 0, -1}, x] - 
      3*G[{1}, y]*G[{-1, 0, -1}, x] - 9*G[{-x}, y]*G[{-1, 0, -1}, x] + 
      24*G[{0}, y]*G[{0, -1, -1}, x] - 12*G[{-x}, y]*G[{0, -1, -1}, x] - 
      18*G[{0}, y]*G[{0, 0, -1}, x] + 3*G[{1}, y]*G[{0, 0, -1}, x] + 
      12*G[{-x}, y]*G[{0, 0, -1}, x] - 8*G[{-1}, x]*G[{0, 0, 0}, y] + 
      2*G[{-1}, x]*G[{0, 1, 0}, y] + 6*G[{-1}, x]*G[{0, -x, 0}, y] + 
      2*G[{-1}, x]*G[{1, 0, 0}, y] + G[{-1}, x]*G[{1, 1, 0}, y] - 
      3*G[{-1}, x]*G[{1, -x, 0}, y] + 6*G[{-1}, x]*G[{-x, 0, 0}, y] - 
      3*G[{-1}, x]*G[{-x, 1, 0}, y] - 3*G[{-1}, x]*G[{-x, -x, 0}, y] - 
      64*G[{-1, -1, -1, -1}, x] + 48*G[{-1, -1, 0, -1}, x] + 
      48*G[{-1, 0, -1, -1}, x] - 36*G[{-1, 0, 0, -1}, x] + 
      48*G[{0, -1, -1, -1}, x] - 36*G[{0, -1, 0, -1}, x] - 
      36*G[{0, 0, -1, -1}, x] + 27*G[{0, 0, 0, -1}, x] - 
      4*G[{0, 0, 0, 0}, y] + 4*G[{0, 0, 1, 0}, y] + 4*G[{0, 1, 0, 0}, y] + 
      2*G[{0, 1, 1, 0}, y] - 6*G[{0, -x, 1, 0}, y] + 4*G[{1, 0, 0, 0}, y] - 
      4*G[{1, 0, 1, 0}, y] + 2*G[{1, 1, 0, 0}, y] + G[{1, 1, 1, 0}, y] + 
      3*G[{1, -x, 1, 0}, y] - 6*G[{-x, 1, 0, 0}, y] - 3*G[{-x, 1, 1, 0}, y] + 
      3*G[{-x, -x, 1, 0}, y] + (-4*G[{-1}, x] - 2*G[{0}, y] + 3*G[{1}, y])*
       Zeta[3]), MI[26] -> 5/4 + e*(2*G[{-1}, x] - 2*G[{0}, x] - 
      G[{0}, y]/2) + e^2*((-11*Pi^2)/12 - 2*G[{-1}, x]*G[{0}, y] + 
      2*G[{0}, x]*G[{0}, y] - 4*G[{-1, -1}, x] - 2*G[{-1, 0}, x] + 
      4*G[{0, -1}, x] + 2*G[{0, 0}, x] - G[{0, 0}, y] + G[{1, 0}, y]) - 
    e^5*Help["1m2L", 26] + 
    e^3*(Pi^2*((-2*G[{-1}, x])/3 + (2*G[{0}, x])/3 + (7*G[{0}, y])/6 + 
        G[{1}, y]/6 - G[{-x}, y]) + 4*G[{0}, y]*G[{-1, -1}, x] + 
      2*G[{0}, y]*G[{-1, 0}, x] - 4*G[{0}, y]*G[{0, -1}, x] + 
      2*G[{-x}, y]*G[{0, -1}, x] - 2*G[{0}, y]*G[{0, 0}, x] - 
      2*G[{-x}, y]*G[{0, 0}, x] + 2*G[{-1}, x]*G[{0, 0}, y] - 
      2*G[{0}, x]*G[{0, 0}, y] - 2*G[{-1}, x]*G[{-x, 0}, y] + 
      2*G[{0}, x]*G[{-x, 0}, y] + 8*G[{-1, -1, -1}, x] + 
      4*G[{-1, -1, 0}, x] - 8*G[{-1, 0, -1}, x] + 2*G[{-1, 0, 0}, x] - 
      8*G[{0, -1, -1}, x] - 4*G[{0, -1, 0}, x] + 8*G[{0, 0, -1}, x] - 
      2*G[{0, 0, 0}, x] + 4*G[{0, 0, 0}, y] - G[{0, 1, 0}, y] - 
      2*G[{1, 0, 0}, y] - G[{1, 1, 0}, y] - 2*G[{-x, 0, 0}, y] + 
      2*G[{-x, 1, 0}, y] - 9*Zeta[3]) + 
    e^4*((-11*Pi^4)/45 - 4*G[{-1, -1}, x]*G[{0, 0}, y] - 
      2*G[{-1, 0}, x]*G[{0, 0}, y] + 4*G[{0, -1}, x]*G[{0, 0}, y] + 
      2*G[{0, 0}, x]*G[{0, 0}, y] - 2*G[{0, -1}, x]*G[{0, -x}, y] + 
      2*G[{0, 0}, x]*G[{0, -x}, y] + 4*G[{-1, -1}, x]*G[{-x, 0}, y] + 
      2*G[{-1, 0}, x]*G[{-x, 0}, y] - 4*G[{0, -1}, x]*G[{-x, 0}, y] - 
      2*G[{0, 0}, x]*G[{-x, 0}, y] + Pi^2*((2*G[{-1}, x]*G[{0}, y])/3 - 
        (2*G[{0}, x]*G[{0}, y])/3 - (4*G[{-1}, x]*G[{-x}, y])/3 + 
        (2*G[{0}, x]*G[{-x}, y])/3 + (4*G[{-1, -1}, x])/3 + 
        (2*G[{-1, 0}, x])/3 - (4*G[{0, -1}, x])/3 - (2*G[{0, 0}, x])/3 - 
        (5*G[{0, 0}, y])/3 - G[{0, 1}, y]/6 + G[{0, -x}, y] + 
        G[{1, 0}, y]/3 - G[{1, 1}, y]/6 + (4*G[{-x, 0}, y])/3 + 
        G[{-x, 1}, y]/3 - G[{-x, -x}, y]) + 2*G[{0, -1}, x]*G[{-x, -x}, y] - 
      2*G[{0, 0}, x]*G[{-x, -x}, y] - 8*G[{0}, y]*G[{-1, -1, -1}, x] - 
      4*G[{0}, y]*G[{-1, -1, 0}, x] + 8*G[{0}, y]*G[{-1, 0, -1}, x] - 
      4*G[{-x}, y]*G[{-1, 0, -1}, x] - 2*G[{0}, y]*G[{-1, 0, 0}, x] - 
      2*G[{-x}, y]*G[{-1, 0, 0}, x] + 8*G[{0}, y]*G[{0, -1, -1}, x] - 
      4*G[{-x}, y]*G[{0, -1, -1}, x] + 4*G[{0}, y]*G[{0, -1, 0}, x] - 
      2*G[{-x}, y]*G[{0, -1, 0}, x] - 8*G[{0}, y]*G[{0, 0, -1}, x] + 
      6*G[{-x}, y]*G[{0, 0, -1}, x] + 2*G[{0}, y]*G[{0, 0, 0}, x] + 
      6*G[{-x}, y]*G[{0, 0, 0}, x] - 2*G[{-1}, x]*G[{0, 0, 0}, y] + 
      2*G[{0}, x]*G[{0, 0, 0}, y] + 2*G[{-1}, x]*G[{0, -x, 0}, y] - 
      2*G[{0}, x]*G[{0, -x, 0}, y] + 2*G[{-1}, x]*G[{-x, 0, 0}, y] - 
      2*G[{0}, x]*G[{-x, 0, 0}, y] - 2*G[{-1}, x]*G[{-x, -x, 0}, y] + 
      2*G[{0}, x]*G[{-x, -x, 0}, y] - 16*G[{-1, -1, -1, -1}, x] - 
      8*G[{-1, -1, -1, 0}, x] + 16*G[{-1, -1, 0, -1}, x] - 
      4*G[{-1, -1, 0, 0}, x] + 16*G[{-1, 0, -1, -1}, x] + 
      8*G[{-1, 0, -1, 0}, x] - 16*G[{-1, 0, 0, -1}, x] - 
      2*G[{-1, 0, 0, 0}, x] + 16*G[{0, -1, -1, -1}, x] + 
      8*G[{0, -1, -1, 0}, x] - 16*G[{0, -1, 0, -1}, x] + 
      4*G[{0, -1, 0, 0}, x] - 16*G[{0, 0, -1, -1}, x] - 
      8*G[{0, 0, -1, 0}, x] + 16*G[{0, 0, 0, -1}, x] + 2*G[{0, 0, 0, 0}, x] - 
      10*G[{0, 0, 0, 0}, y] + G[{0, 0, 1, 0}, y] + 2*G[{0, 1, 0, 0}, y] + 
      G[{0, 1, 1, 0}, y] + 2*G[{0, -x, 0, 0}, y] - 2*G[{0, -x, 1, 0}, y] + 
      4*G[{1, 0, 0, 0}, y] - G[{1, 0, 1, 0}, y] + 2*G[{1, 1, 0, 0}, y] + 
      G[{1, 1, 1, 0}, y] + 6*G[{-x, 0, 0, 0}, y] - 4*G[{-x, 1, 0, 0}, y] - 
      2*G[{-x, 1, 1, 0}, y] - 2*G[{-x, -x, 0, 0}, y] + 
      2*G[{-x, -x, 1, 0}, y] + (-12*G[{-1}, x] + 12*G[{0}, x] + 6*G[{0}, y] + 
        3*G[{1}, y] - 2*G[{-x}, y])*Zeta[3]), 
  MI[27] -> e^2*G[{1, 0}, y] + e^3*((Pi^2*G[{1}, y])/2 + 
      G[{-x}, y]*G[{0, -1}, x] + G[{-1}, x]*G[{1, 0}, y] - 
      G[{0}, x]*G[{1, 0}, y] - G[{-1}, x]*G[{-x, 0}, y] - G[{1, 0, 0}, y] - 
      3*G[{1, 1, 0}, y] + G[{-x, 1, 0}, y]) - e^5*Help["1m2L", 27] + 
    e^4*(-4*G[{-1, -1}, x]*G[{1, 0}, y] + 4*G[{0, -1}, x]*G[{1, 0}, y] - 
      5*G[{0, -1}, x]*G[{1, -x}, y] + G[{0, 0}, x]*G[{1, -x}, y] + 
      4*G[{-1, -1}, x]*G[{-x, 0}, y] - 2*G[{0, -1}, x]*G[{-x, 0}, y] + 
      Pi^2*((-5*G[{1, 0}, y])/6 - (3*G[{1, 1}, y])/2 + G[{1, -x}, y]/2 + 
        G[{-x, 1}, y]/2) + 3*G[{0, -1}, x]*G[{-x, -x}, y] + 
      5*G[{1}, y]*G[{-1, 0, -1}, x] - 5*G[{-x}, y]*G[{-1, 0, -1}, x] - 
      G[{1}, y]*G[{-1, 0, 0}, x] + G[{-x}, y]*G[{-1, 0, 0}, x] - 
      4*G[{-x}, y]*G[{0, -1, -1}, x] - 5*G[{1}, y]*G[{0, 0, -1}, x] + 
      2*G[{-x}, y]*G[{0, 0, -1}, x] + G[{1}, y]*G[{0, 0, 0}, x] - 
      2*G[{-1}, x]*G[{1, 0, 0}, y] + 2*G[{0}, x]*G[{1, 0, 0}, y] - 
      3*G[{-1}, x]*G[{1, 1, 0}, y] + 3*G[{0}, x]*G[{1, 1, 0}, y] + 
      5*G[{-1}, x]*G[{1, -x, 0}, y] - G[{0}, x]*G[{1, -x, 0}, y] + 
      2*G[{-1}, x]*G[{-x, 0, 0}, y] + G[{-1}, x]*G[{-x, 1, 0}, y] - 
      G[{0}, x]*G[{-x, 1, 0}, y] - 3*G[{-1}, x]*G[{-x, -x, 0}, y] - 
      2*G[{1, 0, 1, 0}, y] + 3*G[{1, 1, 0, 0}, y] + 9*G[{1, 1, 1, 0}, y] + 
      G[{1, -x, 0, 0}, y] - 5*G[{1, -x, 1, 0}, y] - 2*G[{-x, 0, 1, 0}, y] - 
      G[{-x, 1, 0, 0}, y] - 3*G[{-x, 1, 1, 0}, y] + 3*G[{-x, -x, 1, 0}, y] + 
      8*G[{1}, y]*Zeta[3]), MI[28] -> e*G[{0}, y] + 
    e^2*(Pi^2/2 + G[{-1}, x]*G[{0}, y] - G[{0}, x]*G[{0}, y] - G[{0, 0}, y] - 
      G[{1, 0}, y]) - e^5*Help["1m2L", 28] + 
    e^3*(Pi^2*((-5*G[{0}, y])/6 - G[{1}, y]/2 + G[{-x}, y]/2) - 
      4*G[{0}, y]*G[{-1, -1}, x] + 4*G[{0}, y]*G[{0, -1}, x] - 
      3*G[{-x}, y]*G[{0, -1}, x] + G[{-x}, y]*G[{0, 0}, x] - 
      2*G[{-1}, x]*G[{0, 0}, y] + 2*G[{0}, x]*G[{0, 0}, y] - 
      G[{-1}, x]*G[{1, 0}, y] + G[{0}, x]*G[{1, 0}, y] + 
      3*G[{-1}, x]*G[{-x, 0}, y] - G[{0}, x]*G[{-x, 0}, y] + 
      5*G[{-1, 0, -1}, x] - G[{-1, 0, 0}, x] - 5*G[{0, 0, -1}, x] + 
      G[{0, 0, 0}, x] - 2*G[{0, 1, 0}, y] + G[{1, 0, 0}, y] + 
      3*G[{1, 1, 0}, y] + G[{-x, 0, 0}, y] - 3*G[{-x, 1, 0}, y] + 
      8*Zeta[3]) + e^4*((2*Pi^4)/9 + 8*G[{-1, -1}, x]*G[{0, 0}, y] - 
      8*G[{0, -1}, x]*G[{0, 0}, y] - 2*G[{0, 0}, x]*G[{0, -x}, y] + 
      4*G[{-1, -1}, x]*G[{1, 0}, y] - 4*G[{0, -1}, x]*G[{1, 0}, y] + 
      5*G[{0, -1}, x]*G[{1, -x}, y] - G[{0, 0}, x]*G[{1, -x}, y] - 
      12*G[{-1, -1}, x]*G[{-x, 0}, y] + 14*G[{0, -1}, x]*G[{-x, 0}, y] + 
      Pi^2*((2*G[{-1}, x]*G[{-x}, y])/3 - (G[{0}, x]*G[{-x}, y])/6 - 
        (2*G[{-1, -1}, x])/3 + G[{-1, 0}, x]/6 + (2*G[{0, -1}, x])/3 - 
        G[{0, 0}, x]/6 + (5*G[{0, 0}, y])/3 - (4*G[{0, 1}, y])/3 - 
        G[{0, -x}, y] + (5*G[{1, 0}, y])/6 + (3*G[{1, 1}, y])/2 - 
        G[{1, -x}, y]/2 - (5*G[{-x, 0}, y])/6 - (7*G[{-x, 1}, y])/6 + 
        G[{-x, -x}, y]/2) - 7*G[{0, -1}, x]*G[{-x, -x}, y] + 
      G[{0, 0}, x]*G[{-x, -x}, y] + 16*G[{0}, y]*G[{-1, -1, -1}, x] - 
      14*G[{0}, y]*G[{-1, 0, -1}, x] - 5*G[{1}, y]*G[{-1, 0, -1}, x] + 
      13*G[{-x}, y]*G[{-1, 0, -1}, x] + G[{1}, y]*G[{-1, 0, 0}, x] - 
      G[{-x}, y]*G[{-1, 0, 0}, x] - 16*G[{0}, y]*G[{0, -1, -1}, x] + 
      12*G[{-x}, y]*G[{0, -1, -1}, x] + 14*G[{0}, y]*G[{0, 0, -1}, x] + 
      5*G[{1}, y]*G[{0, 0, -1}, x] - 22*G[{-x}, y]*G[{0, 0, -1}, x] - 
      G[{1}, y]*G[{0, 0, 0}, x] - 2*G[{-x}, y]*G[{0, 0, 0}, x] + 
      4*G[{-1}, x]*G[{0, 0, 0}, y] - 4*G[{0}, x]*G[{0, 0, 0}, y] - 
      4*G[{-1}, x]*G[{0, 1, 0}, y] + 4*G[{0}, x]*G[{0, 1, 0}, y] + 
      2*G[{0}, x]*G[{0, -x, 0}, y] + 2*G[{-1}, x]*G[{1, 0, 0}, y] - 
      2*G[{0}, x]*G[{1, 0, 0}, y] + 3*G[{-1}, x]*G[{1, 1, 0}, y] - 
      3*G[{0}, x]*G[{1, 1, 0}, y] - 5*G[{-1}, x]*G[{1, -x, 0}, y] + 
      G[{0}, x]*G[{1, -x, 0}, y] - 6*G[{-1}, x]*G[{-x, 0, 0}, y] + 
      2*G[{0}, x]*G[{-x, 0, 0}, y] - G[{-1}, x]*G[{-x, 1, 0}, y] + 
      G[{0}, x]*G[{-x, 1, 0}, y] + 7*G[{-1}, x]*G[{-x, -x, 0}, y] - 
      G[{0}, x]*G[{-x, -x, 0}, y] - 18*G[{-1, -1, 0, -1}, x] + 
      2*G[{-1, -1, 0, 0}, x] - 20*G[{-1, 0, -1, -1}, x] + 
      21*G[{-1, 0, 0, -1}, x] + 3*G[{-1, 0, 0, 0}, x] + 
      18*G[{0, -1, 0, -1}, x] - 2*G[{0, -1, 0, 0}, x] + 
      20*G[{0, 0, -1, -1}, x] - 21*G[{0, 0, 0, -1}, x] - 
      3*G[{0, 0, 0, 0}, x] + 4*G[{0, 0, 0, 0}, y] - 4*G[{0, 0, 1, 0}, y] + 
      8*G[{0, 1, 1, 0}, y] - 2*G[{0, -x, 0, 0}, y] + 2*G[{1, 0, 1, 0}, y] - 
      3*G[{1, 1, 0, 0}, y] - 9*G[{1, 1, 1, 0}, y] - G[{1, -x, 0, 0}, y] + 
      5*G[{1, -x, 1, 0}, y] - 4*G[{-x, 0, 0, 0}, y] - 2*G[{-x, 0, 1, 0}, y] + 
      5*G[{-x, 1, 0, 0}, y] + 7*G[{-x, 1, 1, 0}, y] + G[{-x, -x, 0, 0}, y] - 
      7*G[{-x, -x, 1, 0}, y] + (7*G[{-1}, x] - 7*G[{0}, x] - 7*G[{0}, y] - 
        8*G[{1}, y] + G[{-x}, y])*Zeta[3]), 
  MI[29] -> e^2*(Pi^2/2 + G[{-1}, x]*G[{0}, y] - G[{0}, x]*G[{0}, y] + 
      G[{-1, -1}, x] - G[{-1, 0}, x] - G[{0, -1}, x] + G[{0, 0}, x] + 
      G[{0, 0}, y]) - e^5*Help["1m2L", 29] + 
    e^3*(Pi^2*(-G[{0}, y] + 2*G[{-x}, y] - G[{-(x/(1 + x))}, y]) - 
      3*G[{0}, y]*G[{-1, -1}, x] - 2*G[{-(x/(1 + x))}, y]*G[{-1, -1}, x] + 
      2*G[{-(x/(1 + x))}, y]*G[{-1, 0}, x] + 3*G[{0}, y]*G[{0, -1}, x] - 
      G[{-x}, y]*G[{0, -1}, x] + 2*G[{-(x/(1 + x))}, y]*G[{0, -1}, x] + 
      4*G[{-x}, y]*G[{0, 0}, x] - 2*G[{-(x/(1 + x))}, y]*G[{0, 0}, x] - 
      2*G[{-1}, x]*G[{0, 0}, y] + 2*G[{0}, x]*G[{0, 0}, y] + 
      G[{-1}, x]*G[{-x, 0}, y] - 4*G[{0}, x]*G[{-x, 0}, y] - 
      2*G[{-1}, x]*G[{-(x/(1 + x)), 0}, y] + 2*G[{0}, x]*
       G[{-(x/(1 + x)), 0}, y] - 5*G[{-1, -1, -1}, x] + 2*G[{-1, -1, 0}, x] + 
      4*G[{-1, 0, -1}, x] + 2*G[{-1, 0, 0}, x] + 5*G[{0, -1, -1}, x] - 
      2*G[{0, -1, 0}, x] - 4*G[{0, 0, -1}, x] - 2*G[{0, 0, 0}, x] - 
      4*G[{0, 0, 0}, y] + 2*G[{0, 1, 0}, y] + 4*G[{-x, 0, 0}, y] - 
      G[{-x, 1, 0}, y] - 2*G[{-(x/(1 + x)), 0, 0}, y] + 2*Zeta[3]) + 
    e^4*((2*Pi^4)/15 + 6*G[{-1, -1}, x]*G[{0, 0}, y] - 
      6*G[{0, -1}, x]*G[{0, 0}, y] + 2*G[{0, -1}, x]*G[{0, -x}, y] - 
      2*G[{0, 0}, x]*G[{0, -x}, y] - 2*G[{-1, -1}, x]*
       G[{0, -(x/(1 + x))}, y] + 2*G[{-1, 0}, x]*G[{0, -(x/(1 + x))}, y] + 
      2*G[{0, -1}, x]*G[{0, -(x/(1 + x))}, y] - 2*G[{0, 0}, x]*
       G[{0, -(x/(1 + x))}, y] - 3*G[{-1, -1}, x]*G[{-x, 0}, y] + 
      3*G[{0, -1}, x]*G[{-x, 0}, y] - G[{0, -1}, x]*G[{-x, -x}, y] + 
      10*G[{0, 0}, x]*G[{-x, -x}, y] - 2*G[{-1, -1}, x]*
       G[{-x, -(x/(1 + x))}, y] + 2*G[{-1, 0}, x]*G[{-x, -(x/(1 + x))}, y] + 
      2*G[{0, -1}, x]*G[{-x, -(x/(1 + x))}, y] - 2*G[{0, 0}, x]*
       G[{-x, -(x/(1 + x))}, y] + 6*G[{-1, -1}, x]*G[{-(x/(1 + x)), 0}, y] - 
      6*G[{0, -1}, x]*G[{-(x/(1 + x)), 0}, y] + 2*G[{0, -1}, x]*
       G[{-(x/(1 + x)), -x}, y] - 8*G[{0, 0}, x]*G[{-(x/(1 + x)), -x}, y] + 
      4*G[{-1, -1}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] - 
      4*G[{-1, 0}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] - 
      4*G[{0, -1}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] + 
      4*G[{0, 0}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] + 
      Pi^2*((G[{-1}, x]*G[{-x}, y])/3 + G[{-1, -1}, x]/3 - G[{0, -1}, x]/3 + 
        2*G[{0, 0}, y] + (2*G[{0, 1}, y])/3 - G[{0, -x}, y] - 
        G[{0, -(x/(1 + x))}, y] - 4*G[{-x, 0}, y] - G[{-x, 1}, y]/3 + 
        5*G[{-x, -x}, y] - G[{-x, -(x/(1 + x))}, y] + 
        2*G[{-(x/(1 + x)), 0}, y] - 4*G[{-(x/(1 + x)), -x}, y] + 
        2*G[{-(x/(1 + x)), -(x/(1 + x))}, y]) + 
      9*G[{0}, y]*G[{-1, -1, -1}, x] + 10*G[{-(x/(1 + x))}, y]*
       G[{-1, -1, -1}, x] - 4*G[{-(x/(1 + x))}, y]*G[{-1, -1, 0}, x] - 
      9*G[{0}, y]*G[{-1, 0, -1}, x] + 3*G[{-x}, y]*G[{-1, 0, -1}, x] - 
      8*G[{-(x/(1 + x))}, y]*G[{-1, 0, -1}, x] - 4*G[{-(x/(1 + x))}, y]*
       G[{-1, 0, 0}, x] - 9*G[{0}, y]*G[{0, -1, -1}, x] + 
      5*G[{-x}, y]*G[{0, -1, -1}, x] - 10*G[{-(x/(1 + x))}, y]*
       G[{0, -1, -1}, x] - 2*G[{-x}, y]*G[{0, -1, 0}, x] + 
      4*G[{-(x/(1 + x))}, y]*G[{0, -1, 0}, x] + 
      9*G[{0}, y]*G[{0, 0, -1}, x] - 4*G[{-x}, y]*G[{0, 0, -1}, x] + 
      8*G[{-(x/(1 + x))}, y]*G[{0, 0, -1}, x] - 
      8*G[{-x}, y]*G[{0, 0, 0}, x] + 4*G[{-(x/(1 + x))}, y]*G[{0, 0, 0}, x] + 
      4*G[{-1}, x]*G[{0, 0, 0}, y] - 4*G[{0}, x]*G[{0, 0, 0}, y] - 
      2*G[{-1}, x]*G[{0, -x, 0}, y] + 2*G[{0}, x]*G[{0, -x, 0}, y] - 
      2*G[{-1}, x]*G[{0, -(x/(1 + x)), 0}, y] + 
      2*G[{0}, x]*G[{0, -(x/(1 + x)), 0}, y] - 2*G[{-1}, x]*
       G[{-x, 0, 0}, y] + 8*G[{0}, x]*G[{-x, 0, 0}, y] + 
      G[{-1}, x]*G[{-x, -x, 0}, y] - 10*G[{0}, x]*G[{-x, -x, 0}, y] - 
      2*G[{-1}, x]*G[{-x, -(x/(1 + x)), 0}, y] + 
      2*G[{0}, x]*G[{-x, -(x/(1 + x)), 0}, y] + 
      4*G[{-1}, x]*G[{-(x/(1 + x)), 0, 0}, y] - 
      4*G[{0}, x]*G[{-(x/(1 + x)), 0, 0}, y] - 2*G[{-1}, x]*
       G[{-(x/(1 + x)), -x, 0}, y] + 8*G[{0}, x]*G[{-(x/(1 + x)), -x, 0}, 
        y] + 4*G[{-1}, x]*G[{-(x/(1 + x)), -(x/(1 + x)), 0}, y] - 
      4*G[{0}, x]*G[{-(x/(1 + x)), -(x/(1 + x)), 0}, y] + 
      19*G[{-1, -1, -1, -1}, x] - 4*G[{-1, -1, -1, 0}, x] - 
      14*G[{-1, -1, 0, -1}, x] - 4*G[{-1, -1, 0, 0}, x] - 
      14*G[{-1, 0, -1, -1}, x] + 2*G[{-1, 0, -1, 0}, x] + 
      13*G[{-1, 0, 0, -1}, x] - 4*G[{-1, 0, 0, 0}, x] - 
      19*G[{0, -1, -1, -1}, x] + 4*G[{0, -1, -1, 0}, x] + 
      14*G[{0, -1, 0, -1}, x] + 4*G[{0, -1, 0, 0}, x] + 
      14*G[{0, 0, -1, -1}, x] - 2*G[{0, 0, -1, 0}, x] - 
      13*G[{0, 0, 0, -1}, x] + 4*G[{0, 0, 0, 0}, x] + 12*G[{0, 0, 0, 0}, y] - 
      4*G[{0, 1, 0, 0}, y] - 4*G[{0, 1, 1, 0}, y] - 2*G[{0, -x, 0, 0}, y] + 
      2*G[{0, -x, 1, 0}, y] - 2*G[{0, -(x/(1 + x)), 0, 0}, y] - 
      16*G[{-x, 0, 0, 0}, y] + 2*G[{-x, 0, 1, 0}, y] + 
      2*G[{-x, 1, 0, 0}, y] + 2*G[{-x, 1, 1, 0}, y] + 
      10*G[{-x, -x, 0, 0}, y] - G[{-x, -x, 1, 0}, y] - 
      2*G[{-x, -(x/(1 + x)), 0, 0}, y] + 8*G[{-(x/(1 + x)), 0, 0, 0}, y] - 
      4*G[{-(x/(1 + x)), 0, 1, 0}, y] - 8*G[{-(x/(1 + x)), -x, 0, 0}, y] + 
      2*G[{-(x/(1 + x)), -x, 1, 0}, y] + 
      4*G[{-(x/(1 + x)), -(x/(1 + x)), 0, 0}, y] + 
      (-4*G[{0}, y] + 8*G[{-x}, y] - 4*G[{-(x/(1 + x))}, y])*Zeta[3]), 
  MI[30] -> -3/4 + e*(2*G[{-1}, x] + (3*G[{0}, y])/2) + 
    e^2*(-Pi^2/4 - 4*G[{-1}, x]*G[{0}, y] - 5*G[{-1, -1}, x] + 
      4*G[{0, -1}, x] - 3*G[{0, 0}, y] + G[{1, 0}, y]) + 
    e^3*(Pi^2*(G[{-1}, x]/2 + G[{0}, y]/2 + G[{1}, y]/2 - G[{-x}, y]/2 - 
        G[{-(x/(1 + x))}, y]) + 10*G[{0}, y]*G[{-1, -1}, x] - 
      2*G[{-(x/(1 + x))}, y]*G[{-1, -1}, x] + 2*G[{-(x/(1 + x))}, y]*
       G[{-1, 0}, x] - 8*G[{0}, y]*G[{0, -1}, x] + 
      3*G[{-x}, y]*G[{0, -1}, x] + 2*G[{-(x/(1 + x))}, y]*G[{0, -1}, x] - 
      G[{-x}, y]*G[{0, 0}, x] - 2*G[{-(x/(1 + x))}, y]*G[{0, 0}, x] + 
      8*G[{-1}, x]*G[{0, 0}, y] + G[{-1}, x]*G[{1, 0}, y] - 
      G[{0}, x]*G[{1, 0}, y] - 3*G[{-1}, x]*G[{-x, 0}, y] + 
      G[{0}, x]*G[{-x, 0}, y] - 2*G[{-1}, x]*G[{-(x/(1 + x)), 0}, y] + 
      2*G[{0}, x]*G[{-(x/(1 + x)), 0}, y] + 11*G[{-1, -1, -1}, x] - 
      10*G[{-1, 0, -1}, x] - 10*G[{0, -1, -1}, x] + 8*G[{0, 0, -1}, x] + 
      6*G[{0, 0, 0}, y] - 2*G[{0, 1, 0}, y] - G[{1, 0, 0}, y] - 
      3*G[{1, 1, 0}, y] - G[{-x, 0, 0}, y] + 3*G[{-x, 1, 0}, y] - 
      2*G[{-(x/(1 + x)), 0, 0}, y]) - e^5*Help["1m2L", 30] + 
    e^4*(-Pi^4/24 - 20*G[{-1, -1}, x]*G[{0, 0}, y] + 
      16*G[{0, -1}, x]*G[{0, 0}, y] - 6*G[{0, -1}, x]*G[{0, -x}, y] + 
      2*G[{0, 0}, x]*G[{0, -x}, y] + 4*G[{-1, -1}, x]*
       G[{0, -(x/(1 + x))}, y] - 4*G[{-1, 0}, x]*G[{0, -(x/(1 + x))}, y] - 
      4*G[{0, -1}, x]*G[{0, -(x/(1 + x))}, y] + 4*G[{0, 0}, x]*
       G[{0, -(x/(1 + x))}, y] - 4*G[{-1, -1}, x]*G[{1, 0}, y] + 
      4*G[{0, -1}, x]*G[{1, 0}, y] - 5*G[{0, -1}, x]*G[{1, -x}, y] + 
      G[{0, 0}, x]*G[{1, -x}, y] + 6*G[{-1, -1}, x]*G[{-x, 0}, y] - 
      4*G[{0, -1}, x]*G[{-x, 0}, y] + 3*G[{0, -1}, x]*G[{-x, -x}, y] - 
      G[{0, 0}, x]*G[{-x, -x}, y] - 4*G[{-1, -1}, x]*G[{-x, -(x/(1 + x))}, 
        y] + 4*G[{-1, 0}, x]*G[{-x, -(x/(1 + x))}, y] + 
      4*G[{0, -1}, x]*G[{-x, -(x/(1 + x))}, y] - 4*G[{0, 0}, x]*
       G[{-x, -(x/(1 + x))}, y] + 6*G[{-1, -1}, x]*G[{-(x/(1 + x)), 0}, y] - 
      6*G[{0, -1}, x]*G[{-(x/(1 + x)), 0}, y] + 2*G[{0, -1}, x]*
       G[{-(x/(1 + x)), -x}, y] - 8*G[{0, 0}, x]*G[{-(x/(1 + x)), -x}, y] + 
      4*G[{-1, -1}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] - 
      4*G[{-1, 0}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] - 
      4*G[{0, -1}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] + 
      4*G[{0, 0}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] + 
      Pi^2*(-(G[{-1}, x]*G[{0}, y]) - (G[{0}, x]*G[{-x}, y])/2 - 
        G[{-1, -1}, x] + G[{0, -1}, x] - G[{0, 0}, y] - G[{0, 1}, y] + 
        G[{0, -x}, y] + 2*G[{0, -(x/(1 + x))}, y] - (5*G[{1, 0}, y])/6 - 
        (3*G[{1, 1}, y])/2 + G[{1, -x}, y]/2 + (3*G[{-x, 0}, y])/2 + 
        (3*G[{-x, 1}, y])/2 - G[{-x, -x}, y]/2 - 2*G[{-x, -(x/(1 + x))}, y] + 
        2*G[{-(x/(1 + x)), 0}, y] - 4*G[{-(x/(1 + x)), -x}, y] + 
        2*G[{-(x/(1 + x)), -(x/(1 + x))}, y]) - 
      22*G[{0}, y]*G[{-1, -1, -1}, x] + 10*G[{-(x/(1 + x))}, y]*
       G[{-1, -1, -1}, x] - 4*G[{-(x/(1 + x))}, y]*G[{-1, -1, 0}, x] + 
      20*G[{0}, y]*G[{-1, 0, -1}, x] + 5*G[{1}, y]*G[{-1, 0, -1}, x] - 
      9*G[{-x}, y]*G[{-1, 0, -1}, x] - 8*G[{-(x/(1 + x))}, y]*
       G[{-1, 0, -1}, x] - G[{1}, y]*G[{-1, 0, 0}, x] + 
      3*G[{-x}, y]*G[{-1, 0, 0}, x] - 4*G[{-(x/(1 + x))}, y]*
       G[{-1, 0, 0}, x] + 20*G[{0}, y]*G[{0, -1, -1}, x] - 
      2*G[{-x}, y]*G[{0, -1, -1}, x] - 10*G[{-(x/(1 + x))}, y]*
       G[{0, -1, -1}, x] - 4*G[{-x}, y]*G[{0, -1, 0}, x] + 
      4*G[{-(x/(1 + x))}, y]*G[{0, -1, 0}, x] - 
      16*G[{0}, y]*G[{0, 0, -1}, x] - 5*G[{1}, y]*G[{0, 0, -1}, x] + 
      2*G[{-x}, y]*G[{0, 0, -1}, x] + 8*G[{-(x/(1 + x))}, y]*
       G[{0, 0, -1}, x] + G[{1}, y]*G[{0, 0, 0}, x] + 
      2*G[{-x}, y]*G[{0, 0, 0}, x] + 4*G[{-(x/(1 + x))}, y]*G[{0, 0, 0}, x] - 
      16*G[{-1}, x]*G[{0, 0, 0}, y] - 2*G[{-1}, x]*G[{0, 1, 0}, y] + 
      2*G[{0}, x]*G[{0, 1, 0}, y] + 6*G[{-1}, x]*G[{0, -x, 0}, y] - 
      2*G[{0}, x]*G[{0, -x, 0}, y] + 4*G[{-1}, x]*G[{0, -(x/(1 + x)), 0}, 
        y] - 4*G[{0}, x]*G[{0, -(x/(1 + x)), 0}, y] - 
      2*G[{-1}, x]*G[{1, 0, 0}, y] + 2*G[{0}, x]*G[{1, 0, 0}, y] - 
      3*G[{-1}, x]*G[{1, 1, 0}, y] + 3*G[{0}, x]*G[{1, 1, 0}, y] + 
      5*G[{-1}, x]*G[{1, -x, 0}, y] - G[{0}, x]*G[{1, -x, 0}, y] + 
      6*G[{-1}, x]*G[{-x, 0, 0}, y] - 2*G[{0}, x]*G[{-x, 0, 0}, y] + 
      3*G[{-1}, x]*G[{-x, 1, 0}, y] - 3*G[{0}, x]*G[{-x, 1, 0}, y] - 
      3*G[{-1}, x]*G[{-x, -x, 0}, y] + G[{0}, x]*G[{-x, -x, 0}, y] - 
      4*G[{-1}, x]*G[{-x, -(x/(1 + x)), 0}, y] + 
      4*G[{0}, x]*G[{-x, -(x/(1 + x)), 0}, y] + 
      4*G[{-1}, x]*G[{-(x/(1 + x)), 0, 0}, y] - 
      4*G[{0}, x]*G[{-(x/(1 + x)), 0, 0}, y] - 2*G[{-1}, x]*
       G[{-(x/(1 + x)), -x, 0}, y] + 8*G[{0}, x]*G[{-(x/(1 + x)), -x, 0}, 
        y] + 4*G[{-1}, x]*G[{-(x/(1 + x)), -(x/(1 + x)), 0}, y] - 
      4*G[{0}, x]*G[{-(x/(1 + x)), -(x/(1 + x)), 0}, y] - 
      17*G[{-1, -1, -1, -1}, x] + 19*G[{-1, -1, 0, -1}, x] + 
      19*G[{-1, 0, -1, -1}, x] - 20*G[{-1, 0, 0, -1}, x] + 
      22*G[{0, -1, -1, -1}, x] - 20*G[{0, -1, 0, -1}, x] - 
      20*G[{0, 0, -1, -1}, x] + 16*G[{0, 0, 0, -1}, x] - 
      12*G[{0, 0, 0, 0}, y] + 4*G[{0, 0, 1, 0}, y] + 2*G[{0, 1, 0, 0}, y] + 
      6*G[{0, 1, 1, 0}, y] + 2*G[{0, -x, 0, 0}, y] - 6*G[{0, -x, 1, 0}, y] + 
      4*G[{0, -(x/(1 + x)), 0, 0}, y] - 2*G[{1, 0, 1, 0}, y] + 
      3*G[{1, 1, 0, 0}, y] + 9*G[{1, 1, 1, 0}, y] + G[{1, -x, 0, 0}, y] - 
      5*G[{1, -x, 1, 0}, y] + 4*G[{-x, 0, 0, 0}, y] + 2*G[{-x, 0, 1, 0}, y] - 
      3*G[{-x, 1, 0, 0}, y] - 9*G[{-x, 1, 1, 0}, y] - G[{-x, -x, 0, 0}, y] + 
      3*G[{-x, -x, 1, 0}, y] - 4*G[{-x, -(x/(1 + x)), 0, 0}, y] + 
      8*G[{-(x/(1 + x)), 0, 0, 0}, y] - 4*G[{-(x/(1 + x)), 0, 1, 0}, y] - 
      8*G[{-(x/(1 + x)), -x, 0, 0}, y] + 2*G[{-(x/(1 + x)), -x, 1, 0}, y] + 
      4*G[{-(x/(1 + x)), -(x/(1 + x)), 0, 0}, y] + 
      (-3*G[{-1}, x] + 8*G[{1}, y] - 5*G[{-x}, y] - 4*G[{-(x/(1 + x))}, y])*
       Zeta[3]), MI[31] -> 1/2 + e*((-3*G[{-1}, x])/2 - G[{0}, y]) + 
    e^2*(-Pi^2/3 + 2*G[{-1}, x]*G[{0}, y] + G[{0}, x]*G[{0}, y] + 
      (7*G[{-1, -1}, x])/2 + G[{-1, 0}, x] - (5*G[{0, -1}, x])/2 - 
      G[{0, 0}, x] + G[{0, 0}, y] - G[{1, 0}, y]) - e^5*Help["1m2L", 31] + 
    e^3*(Pi^2*(-G[{-1}, x]/3 - G[{0}, x]/6 + (5*G[{0}, y])/6 - G[{1}, y]/2 - 
        (3*G[{-x}, y])/2 + G[{-(x/(1 + x))}, y]) - 
      6*G[{0}, y]*G[{-1, -1}, x] + 2*G[{-(x/(1 + x))}, y]*G[{-1, -1}, x] - 
      2*G[{-(x/(1 + x))}, y]*G[{-1, 0}, x] + 5*G[{0}, y]*G[{0, -1}, x] - 
      3*G[{-x}, y]*G[{0, -1}, x] - 2*G[{-(x/(1 + x))}, y]*G[{0, -1}, x] - 
      3*G[{-x}, y]*G[{0, 0}, x] + 2*G[{-(x/(1 + x))}, y]*G[{0, 0}, x] - 
      4*G[{-1}, x]*G[{0, 0}, y] - 2*G[{0}, x]*G[{0, 0}, y] - 
      G[{-1}, x]*G[{1, 0}, y] + G[{0}, x]*G[{1, 0}, y] + 
      3*G[{-1}, x]*G[{-x, 0}, y] + 3*G[{0}, x]*G[{-x, 0}, y] + 
      2*G[{-1}, x]*G[{-(x/(1 + x)), 0}, y] - 2*G[{0}, x]*
       G[{-(x/(1 + x)), 0}, y] - (17*G[{-1, -1, -1}, x])/2 - 
      2*G[{-1, -1, 0}, x] + (15*G[{-1, 0, -1}, x])/2 - 2*G[{-1, 0, 0}, x] + 
      (15*G[{0, -1, -1}, x])/2 + G[{0, -1, 0}, x] - (13*G[{0, 0, -1}, x])/2 + 
      2*G[{0, 0, 0}, x] + G[{1, 0, 0}, y] + 3*G[{1, 1, 0}, y] - 
      3*G[{-x, 0, 0}, y] - 3*G[{-x, 1, 0}, y] + 
      2*G[{-(x/(1 + x)), 0, 0}, y] - 3*Zeta[3]) + 
    e^4*((-43*Pi^4)/360 + 12*G[{-1, -1}, x]*G[{0, 0}, y] - 
      10*G[{0, -1}, x]*G[{0, 0}, y] + 4*G[{0, -1}, x]*G[{0, -x}, y] + 
      2*G[{0, 0}, x]*G[{0, -x}, y] + 4*G[{-1, -1}, x]*G[{1, 0}, y] - 
      4*G[{0, -1}, x]*G[{1, 0}, y] + 5*G[{0, -1}, x]*G[{1, -x}, y] - 
      G[{0, 0}, x]*G[{1, -x}, y] - 10*G[{-1, -1}, x]*G[{-x, 0}, y] + 
      8*G[{0, -1}, x]*G[{-x, 0}, y] - 7*G[{0, -1}, x]*G[{-x, -x}, y] - 
      9*G[{0, 0}, x]*G[{-x, -x}, y] + 4*G[{-1, -1}, x]*
       G[{-x, -(x/(1 + x))}, y] - 4*G[{-1, 0}, x]*G[{-x, -(x/(1 + x))}, y] - 
      4*G[{0, -1}, x]*G[{-x, -(x/(1 + x))}, y] + 4*G[{0, 0}, x]*
       G[{-x, -(x/(1 + x))}, y] - 6*G[{-1, -1}, x]*G[{-(x/(1 + x)), 0}, y] + 
      6*G[{0, -1}, x]*G[{-(x/(1 + x)), 0}, y] - 2*G[{0, -1}, x]*
       G[{-(x/(1 + x)), -x}, y] + 8*G[{0, 0}, x]*G[{-(x/(1 + x)), -x}, y] + 
      Pi^2*((G[{-1}, x]*G[{0}, y])/3 + (G[{0}, x]*G[{-x}, y])/6 + 
        G[{-1, -1}, x]/3 + G[{-1, 0}, x]/3 - G[{0, -1}, x]/3 + 
        G[{0, 0}, x]/3 - (5*G[{0, 0}, y])/3 + G[{0, -x}, y] + 
        (5*G[{1, 0}, y])/6 + (3*G[{1, 1}, y])/2 - G[{1, -x}, y]/2 + 
        (17*G[{-x, 0}, y])/6 - (3*G[{-x, 1}, y])/2 - (9*G[{-x, -x}, y])/2 + 
        2*G[{-x, -(x/(1 + x))}, y] - 2*G[{-(x/(1 + x)), 0}, y] + 
        4*G[{-(x/(1 + x)), -x}, y] - 2*G[{-(x/(1 + x)), -(x/(1 + x))}, y]) - 
      4*G[{-1, -1}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] + 
      4*G[{-1, 0}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] + 
      4*G[{0, -1}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] - 
      4*G[{0, 0}, x]*G[{-(x/(1 + x)), -(x/(1 + x))}, y] + 
      18*G[{0}, y]*G[{-1, -1, -1}, x] - 10*G[{-(x/(1 + x))}, y]*
       G[{-1, -1, -1}, x] + 4*G[{-(x/(1 + x))}, y]*G[{-1, -1, 0}, x] - 
      16*G[{0}, y]*G[{-1, 0, -1}, x] - 5*G[{1}, y]*G[{-1, 0, -1}, x] + 
      13*G[{-x}, y]*G[{-1, 0, -1}, x] + 8*G[{-(x/(1 + x))}, y]*
       G[{-1, 0, -1}, x] + G[{1}, y]*G[{-1, 0, 0}, x] - 
      3*G[{-x}, y]*G[{-1, 0, 0}, x] + 4*G[{-(x/(1 + x))}, y]*
       G[{-1, 0, 0}, x] - 16*G[{0}, y]*G[{0, -1, -1}, x] + 
      6*G[{-x}, y]*G[{0, -1, -1}, x] + 10*G[{-(x/(1 + x))}, y]*
       G[{0, -1, -1}, x] + 4*G[{-x}, y]*G[{0, -1, 0}, x] - 
      4*G[{-(x/(1 + x))}, y]*G[{0, -1, 0}, x] + 
      13*G[{0}, y]*G[{0, 0, -1}, x] + 5*G[{1}, y]*G[{0, 0, -1}, x] - 
      10*G[{-x}, y]*G[{0, 0, -1}, x] - 8*G[{-(x/(1 + x))}, y]*
       G[{0, 0, -1}, x] - G[{1}, y]*G[{0, 0, 0}, x] + 
      6*G[{-x}, y]*G[{0, 0, 0}, x] - 4*G[{-(x/(1 + x))}, y]*G[{0, 0, 0}, x] + 
      8*G[{-1}, x]*G[{0, 0, 0}, y] + 4*G[{0}, x]*G[{0, 0, 0}, y] - 
      4*G[{-1}, x]*G[{0, -x, 0}, y] - 2*G[{0}, x]*G[{0, -x, 0}, y] + 
      2*G[{-1}, x]*G[{1, 0, 0}, y] - 2*G[{0}, x]*G[{1, 0, 0}, y] + 
      3*G[{-1}, x]*G[{1, 1, 0}, y] - 3*G[{0}, x]*G[{1, 1, 0}, y] - 
      5*G[{-1}, x]*G[{1, -x, 0}, y] + G[{0}, x]*G[{1, -x, 0}, y] - 
      6*G[{-1}, x]*G[{-x, 0, 0}, y] - 6*G[{0}, x]*G[{-x, 0, 0}, y] - 
      3*G[{-1}, x]*G[{-x, 1, 0}, y] + 3*G[{0}, x]*G[{-x, 1, 0}, y] + 
      7*G[{-1}, x]*G[{-x, -x, 0}, y] + 9*G[{0}, x]*G[{-x, -x, 0}, y] + 
      4*G[{-1}, x]*G[{-x, -(x/(1 + x)), 0}, y] - 
      4*G[{0}, x]*G[{-x, -(x/(1 + x)), 0}, y] - 
      4*G[{-1}, x]*G[{-(x/(1 + x)), 0, 0}, y] + 
      4*G[{0}, x]*G[{-(x/(1 + x)), 0, 0}, y] + 2*G[{-1}, x]*
       G[{-(x/(1 + x)), -x, 0}, y] - 8*G[{0}, x]*G[{-(x/(1 + x)), -x, 0}, 
        y] - 4*G[{-1}, x]*G[{-(x/(1 + x)), -(x/(1 + x)), 0}, y] + 
      4*G[{0}, x]*G[{-(x/(1 + x)), -(x/(1 + x)), 0}, y] + 
      (43*G[{-1, -1, -1, -1}, x])/2 + 4*G[{-1, -1, -1, 0}, x] - 
      (45*G[{-1, -1, 0, -1}, x])/2 + 4*G[{-1, -1, 0, 0}, x] - 
      (49*G[{-1, 0, -1, -1}, x])/2 + (43*G[{-1, 0, 0, -1}, x])/2 + 
      4*G[{-1, 0, 0, 0}, x] - (49*G[{0, -1, -1, -1}, x])/2 - 
      2*G[{0, -1, -1, 0}, x] + (49*G[{0, -1, 0, -1}, x])/2 - 
      3*G[{0, -1, 0, 0}, x] + (43*G[{0, 0, -1, -1}, x])/2 + 
      G[{0, 0, -1, 0}, x] - (35*G[{0, 0, 0, -1}, x])/2 - 
      4*G[{0, 0, 0, 0}, x] - 4*G[{0, 0, 0, 0}, y] - 4*G[{0, 0, 1, 0}, y] + 
      2*G[{0, -x, 0, 0}, y] + 4*G[{0, -x, 1, 0}, y] + 2*G[{1, 0, 1, 0}, y] - 
      3*G[{1, 1, 0, 0}, y] - 9*G[{1, 1, 1, 0}, y] - G[{1, -x, 0, 0}, y] + 
      5*G[{1, -x, 1, 0}, y] + 12*G[{-x, 0, 0, 0}, y] - 
      2*G[{-x, 0, 1, 0}, y] + 3*G[{-x, 1, 0, 0}, y] + 9*G[{-x, 1, 1, 0}, y] - 
      9*G[{-x, -x, 0, 0}, y] - 7*G[{-x, -x, 1, 0}, y] + 
      4*G[{-x, -(x/(1 + x)), 0, 0}, y] - 8*G[{-(x/(1 + x)), 0, 0, 0}, y] + 
      4*G[{-(x/(1 + x)), 0, 1, 0}, y] + 8*G[{-(x/(1 + x)), -x, 0, 0}, y] - 
      2*G[{-(x/(1 + x)), -x, 1, 0}, y] - 
      4*G[{-(x/(1 + x)), -(x/(1 + x)), 0, 0}, y] + 
      (5*G[{-1}, x] - G[{0}, x] + 7*G[{0}, y] - 8*G[{1}, y] - 5*G[{-x}, y] + 
        4*G[{-(x/(1 + x))}, y])*Zeta[3])};


==> anc/MI2m1L.m <==
(* ::Package:: *)

(* Please refer to:

R. Bonciani, S. Di Vita, P. Mastrolia, U. Schubert

"Two-Loop Master Integrals for the mixed EW-QCD virtual corrections to Drell-Yan scattering"

[arXiv:1604.xxxxx] *)



(* Description:

This file contains the Master Integrals for the 
two-mass one-loop case, Eq.(5.2) *)



(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions D=4-2e.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(2.10,2.11)

- the integrals are given as functions of w and z defined in Eq.(5.4)

- the result is expressed as a Taylor series in e

- zeta[n] stands for the Riemann Zeta function Zeta[n] 

- for each MI, MI[n] (n=1,...,6), MI2m1L is a list of replacement

  rules with the explicit expressions *)



(* Explicit result: *)
MI2m1L = {MI[1] -> 1 + (e^2*Pi^2)/6 + e^3*Help["2m1L", 1], 
  MI[2] -> e^3*Help["2m1L", 2] + e*W[2] + 
    e^2*(-Pi^2/6 - 2*W[1, 2] + W[2, 2]), 
  MI[3] -> 1 + e^3*Help["2m1L", 3] + e*(2*W[1] - W[2] - 2*Z[-1] + Z[0]) + 
    e^2*(4*W[1, 1] - 2*W[1, 2] - 2*W[2, 1] + W[2, 2] + 2*W[2]*Z[-1] - 
      W[2]*Z[0] + W[1]*(-4*Z[-1] + 2*Z[0]) + 4*Z[-1, -1] - 2*Z[-1, 0] - 
      2*Z[0, -1] + Z[0, 0]), MI[4] -> e^3*Help["2m1L", 4] - 2*e^2*W[2, 2], 
  MI[5] -> e^3*Help["2m1L", 5] + e^2*(-4*W[1, 1] + 2*W[1, 2] + 2*W[6, 1] - 
      W[6, 2] + 2*W[11, 1] - W[11, 2] + (-2*W[6] - 2*W[11])*Z[-1] + 
      W[1]*(4*Z[-1] - 2*Z[0]) + (W[6] + W[11])*Z[0]), 
  MI[6] -> e^3*Help["2m1L", 6] + e^2*(Pi^2/3 - 4*W[6, 1] + 2*W[6, 2] + 
      4*W[11, 1] - 2*W[11, 2] + (4*W[6] - 4*W[11])*Z[-1] - 2*W[6]*Z[0] + 
      2*W[11]*Z[0] - 4*Z[0, -1] + 2*Z[0, 0])};


==> anc/notation.m <==
(* ::Package:: *)

(* Please refer to:

R. Bonciani, S. Di Vita, P. Mastrolia, U. Schubert

"Two-Loop Master Integrals for the mixed EW-QCD virtual corrections to Drell-Yan scattering"

[arXiv:1604.xxxx] *)



(* Description:

 This file contains the replacement rule ChWZRule. This is needed in order to translate

 the compact notation in MI2m2L.m to the notation of the paper. To use it, just apply

 it after the list of replacement rules MI2m2L is applied. *)



(* Example 1:

W[1, 2, 3, 4] /. ChWZRule

returns

G[{-1, 0, 1, r}, w]


(* Example 2:

Z[-1, 0, 1] /. ChWZRule

returns
 
G[{-1, 0, 1}, z]


(* Example 3:

Ch[{1, 2}, {1}, {2}] /. ChWZRule

returns
 
Ch({z,z+1},{-1},{2},\[Gamma]) *)



(* Conventions:

 - the iterated integrals

 - G[{a1,...,an},x] is the GPL with weights {a1,...,an} of argument x

 - Ch[{a1,...,an},gamma] is the Chen iterated integral defined in eq.(3.18)

 - Ch[{a1,...,an},{b1,...,bm},{c1,...,cs},gamma] is the mixes Chen-Goncharov iterated

   integral as defined in eq.(3.31)

 - Ch[{a1,...,an},{b1,...,bm},{},gamma] is the mixes Chen-Goncharov iterated

   integral as defined in eq.(3.32)

 - Ch[{a1,...,an},{},{c1,...,cs},gamma] is the mixes Chen-Goncharov iterated

   integral as defined in eq.(3.33)

 - the letters are the ones given in eq.(5.13) *)



ChWZRule = {Ch[a_List, b_List, c_List] :> Ch[a /. alphabet, 
       b /. GwRuleInv, c, \[Gamma]], W[a__] :> G[{a} /. GwRuleInv, w], 
      Z[a__] :> G[{a}, z]};


etas = {Subscript[\[Eta], 12] -> 4*w^3*(1 + z)^4 + (-1 + w)^2*((1 + w)^2*z + w*(1 + z)^2)^2, 
	Subscript[\[Eta], 13] -> (1 - w)*(-((1 + w)^2*z) + w*(1 + z)^2) + 
	   (1 + w)*Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 2*w^3*z*(1 + z)^2 + 
	      w^2*(1 - 4*z^2 + z^4)],
	Subscript[\[Eta], 14] -> (1 - w)*((1 + w)^2*z - w*(1 + z)^2) + 
	   (1 + w)*Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 2*w^3*z*(1 + z)^2 + 
	      w^2*(1 - 4*z^2 + z^4)], 
	Subscript[\[Eta], 15] -> (1 - w)*((1 + w)^2*z + w*(1 + z)^2) + 
	   (1 + w)*Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 2*w^3*z*(1 + z)^2 + 
	      w^2*(1 - 4*z^2 + z^4)], 
	Subscript[\[Eta], 16] -> ((1 + w)^4*z^2*(-2*(1 + w)^4*z^3 + (1 + w)^2*(1 - 4*w + w^2)*z^2*
	   (1 + z)^2 + 2*w*(1 - w + w^2)*z*(1 + z)^4 + w^2*(1 + z)^6 - 
	      (-1 + z^2)*((1 + w)^2*z + w*(1 + z)^2)*
      	      Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 2*w^3*z*(1 + z)^2 + 
	    w^2*(1 - 4*z^2 + z^4)]))/(-2*w^2*(1 + w)^6*z^3*(1 + z)^2 + 
    14*w^3*(1 + w)^4*z^2*(1 + z)^4 - 14*w^4*(1 + w)^2*z*(1 + z)^6 + 
    4*w^5*(1 + z)^8 - (-1 + w)^2*(-2*(1 + w)^8*z^4 - 
      2*w*(1 + w)^6*z^3*(1 + z)^2 + w^2*(1 + w)^4*z^2*(1 + z)^4 + 
      2*w^3*(1 + w)^2*z*(1 + z)^6 - w^4*(1 + z)^8) + 
    w*(1 + w)^2*(-1 + z^2)*(2*(1 + w)^4*z^2 - 3*w*(1 + w)^2*z*(1 + z)^2 + 
      w^2*(1 + z)^4)*Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 
       2*w^3*z*(1 + z)^2 + w^2*(1 - 4*z^2 + z^4)]), 
	Subscript[\[Eta], 17] -> (-1 + w)^2*(1 + w^2)*z^2 + 2*(-1 + w)^2*w*z*(1 + z)^2 + 
            w^2*(1 + z)^4 + (w + z + w^2*z + w*z^2)*
            Sqrt[z^2 + w^4*z^2 + 2*w*z*(1 + z)^2 + 2*w^3*z*(1 + z)^2 + 
		 w^2*(1 - 4*z^2 + z^4)]};

alphabet = {2 -> 1 + z, 5 -> 1 + w, 3 -> 1 - z, 7 -> 1 - w + w^2, 
     8 -> 1 - w*z, 9 -> -w + z, 6 -> 1 - w, 10 -> 1 + w^2*z, 11 -> w^2 + z, 
     12 -> Subscript[\[Eta], 12], 13 -> Subscript[\[Eta], 13], 14 -> Subscript[\[Eta], 14], 
     15 -> Subscript[\[Eta], 15], 16 -> Subscript[\[Eta], 16], 17 -> Subscript[\[Eta], 17], 
     1 -> z, 4 -> w} /. etas;
  
GwRuleInv = {1 -> -1, 2 -> 0, 3 -> 1, 4 -> r, 5 -> -r^2, 6 -> z^(-1), 
     7 -> (-I)/Sqrt[z], 8 -> I/Sqrt[z], 9 -> (-I)*Sqrt[z], 10 -> I*Sqrt[z], 
	     11 -> z};

